Depth-2 Neural Networks Under a Data-Poisoning Attack

In this work, we study the possibility of defending against data-poisoning attacks while training a shallow neural network in a regression setup. We focus on doing supervised learning for a class of depth-2 finite-width neural networks, which includes single-filter convolutional networks. In this class of networks, we attempt to learn the network weights in the presence of a malicious oracle doing stochastic, bounded and additive adversarial distortions on the true output during training. For the non-gradient stochastic algorithm that we construct, we prove worst-case near-optimal trade-offs among the magnitude of the adversarial attack, the weight approximation accuracy, and the confidence achieved by the proposed algorithm. As our algorithm uses mini-batching, we analyze how the mini-batch size affects convergence. We also show how to utilize the scaling of the outer layer weights to counter output-poisoning attacks depending on the probability of attack. Lastly, we give experimental evidence demonstrating how our algorithm outperforms stochastic gradient descent under different input data distributions, including instances of heavy-tailed distributions.

==> neurotron.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "k6vPDAQk6FkF"
   },
   "source": [
    "## Import packages"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import pandas as pd\n",
    "import random\n",
    "\n",
    "from matplotlib import pyplot as plt\n",
    "from numpy.linalg import matrix_rank as rank\n",
    "from random import sample\n",
    "from tqdm.notebook import tqdm\n",
    "\n",
    "%matplotlib inline"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "MtMKRAyF8twj"
   },
   "source": [
    "## Defining the SGDNeuroTron class"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {
    "id": "3AwwXMnS4ZVp"
   },
   "outputs": [],
   "source": [
    "class SGDNeuroTron:\n",
    "    def __init__(self,w_star,d,eta,b,width,filter):\n",
    "        assert(len(w_star) == filter)\n",
    "        self.w_true = w_star\n",
    "        self.dim = d\n",
    "        self.w_now = np.ones((filter,1)) #fixed initial point for all experiments \n",
    "        self.step = eta\n",
    "        self.minibatch = b \n",
    "        self.w = width  #the w in the paper is the width of the net \n",
    "        self.r = filter #the r in the paper - the filter dimension < dim\n",
    "\n",
    "        #Choosing the \"M\" matrix \n",
    "        M_X = np.random.randn(filter,filter)\n",
    "        M_Y = np.random.randn(filter,d-filter) \n",
    "        self.M = np.concatenate((M_X,M_Y),axis=1)\n",
    "\n",
    "        #Fixing the neural net  \n",
    "        self.A_list = [] \n",
    "        C = np.random.randn(filter,d)\n",
    "\n",
    "        c = 0 \n",
    "        k = width/2 \n",
    "        for i in range (width+1): \n",
    "            factor =  (-k+c)\n",
    "            if factor != 0:\n",
    "               Z = self.M + factor*C\n",
    "               self.A_list.append(Z)\n",
    "\n",
    "            c+=1 \n",
    "\n",
    "        #Elements of A_list are r x dim \n",
    "        #One can check that average(A_list) = M = something of full rank = r \n",
    "        sum = 0 \n",
    "        for i in range(width):\n",
    "            sum += self.A_list[i] \n",
    "\n",
    "        avg = sum/width  \n",
    "\n",
    "    def err(self):\n",
    "        return np.linalg.norm(self.w_true-self.w_now)    \n",
    "\n",
    "    def sample(self,mu,sigma):    \n",
    "        return mu + sigma*np.random.randn(self.minibatch,self.dim)\n",
    "\n",
    "    def attack(self,bound,beta):\n",
    "        b = self.minibatch\n",
    "        u = np.random.uniform(0,1,b)\n",
    "        v = u <= beta\n",
    "        x = v* np.resize([-1*bound,1*bound], b)\n",
    "        return x\n",
    "\n",
    "    #A_i in filter x dim \n",
    "    #weight is filter x 1\n",
    "    #data is b x dim  \n",
    "    def net (self,data,weight):\n",
    "        sum = 0 \n",
    "        for i in range(self.w):\n",
    "            y_fake_now = np.matmul(weight.transpose(),np.matmul(self.A_list[i],data.transpose())) #= w^TA_ix \n",
    "            #y_fake_now is 1 x b \n",
    "            indi = (y_fake_now > 0).astype(float) \n",
    "            sum += indi*y_fake_now #(= max(0, xA_i^Tw))\n",
    "\n",
    "        return (sum/self.w).flatten() \n",
    "\n",
    "    def net_der (self,data,weight):\n",
    "        sum = 0 \n",
    "        for i in range(self.w):\n",
    "            #data^T is dim x b \n",
    "            Aix = np.matmul(self.A_list[i],data.transpose())\n",
    "            #A_ix is r x b \n",
    "            y_fake_now = np.matmul(weight.transpose(),Aix) #= w^TA_ix \n",
    "            #y_fake_now is 1 x b \n",
    "            indi = (y_fake_now > 0).astype(float) \n",
    "            #1(w^TA_ix >0) is 1 x b \n",
    "            indi = np.diag(indi[0])\n",
    "            \n",
    "            #indi is b x b \n",
    "            indAix = np.matmul(Aix,indi) \n",
    "            #ind*A_ix is r x b \n",
    "            sum += indAix\n",
    "\n",
    "        \n",
    "        final =  (sum/self.w) # r x b \n",
    "        return final   \n",
    "\n",
    "    #M is rx dim \n",
    "    #w_now is a r x 1 current point \n",
    "    #inputs are 1 x dim  \n",
    "    def update_neuro (self,mu,sigma,bound,beta): \n",
    "        data = self.sample(mu,sigma) #b x dim sized data matrix sampled from N(mu,sigma)\n",
    "        y_oracle = self.net(data,self.w_true)\n",
    "        poison = self.attack(bound,beta)\n",
    "        \n",
    "        y_oracle += poison \n",
    "        y_now = self.net(data,self.w_now) #1 x b \n",
    "        \n",
    "        sum = 0\n",
    "        for i in range(0,self.minibatch):\n",
    "            sum += (y_oracle[i] -y_now[i])*data[i,:]\n",
    "        \n",
    "        g_tron = (1/self.minibatch)*np.matmul(self.M,sum.reshape(self.dim,1))\n",
    "        self.w_now += self.step * g_tron \n",
    "        return self.err()\n",
    "        \n",
    "    def update_sgd (self,mu,sigma,bound,beta): \n",
    "        data = self.sample(mu,sigma) #b x dim sized data matrix sampled from N(mu,sigma)\n",
    "        y_oracle = self.net(data,self.w_true)\n",
    "        poison = self.attack(bound,beta)\n",
    "        \n",
    "        y_oracle += poison \n",
    "        y_now = self.net(data,self.w_now) #1 x b \n",
    "        net_der_now = self.net_der(data,self.w_now) \n",
    "\n",
    "        sum = 0\n",
    "        for i in range(0,self.minibatch):\n",
    "            sum += (y_oracle[i] -y_now[i])*np.reshape(net_der_now[:,0],(self.r,1))\n",
    "        \n",
    "        g_sgd = (1/self.minibatch)*sum \n",
    "        self.w_now += self.step * g_sgd \n",
    "        return self.err()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Function for running optimizers"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "def simulate(filterlist, dlist, boundlist, betalist, etalist, blist, width, num_iters,\n",
    "    mu=0, sigma=1, run_sgd=False, sgd_c=1.):\n",
    "    filter_len = len(filterlist)\n",
    "    d_len = len(dlist)\n",
    "    bound_len = len(boundlist)\n",
    "    beta_len = len(betalist)\n",
    "    eta_len = len(etalist)\n",
    "    b_len = len(blist)\n",
    "\n",
    "    tron_error = np.empty([num_iters, filter_len, d_len, bound_len, beta_len, eta_len, b_len])\n",
    "\n",
    "    if run_sgd:\n",
    "        sgd_error = np.empty([num_iters, filter_len, d_len, bound_len, beta_len, eta_len, b_len])\n",
    "    else:\n",
    "        sgd_error = None\n",
    "\n",
    "    for ifilter, filter in enumerate(filterlist):\n",
    "        #Choosing the ground truth w_* from a Normal distribution \n",
    "        w_star = np.random.randn(filter, 1)\n",
    "\n",
    "        for id, d in enumerate(dlist):\n",
    "            for ibound, bound in enumerate(boundlist): \n",
    "                for ibeta, beta in enumerate(betalist): \n",
    "                    for ieta, eta in enumerate(etalist): \n",
    "                        for ib, b in enumerate(blist):                                              \n",
    "                            tron = SGDNeuroTron(w_star, d, eta, b , width, filter)\n",
    "\n",
    "                            if run_sgd:\n",
    "                                sgd = SGDNeuroTron(w_star, d, eta / sgd_c, b, width, filter) \n",
    "\n",
    "                            for i in tqdm(range(num_iters)):\n",
    "                                tron_error[i, ifilter, id, ibound, ibeta, ieta, ib] = tron.update_neuro(\n",
    "                                    mu, sigma, bound, beta\n",
    "                                )\n",
    "                                \n",
    "                                if run_sgd:\n",
    "                                    sgd_error[i, ifilter, id, ibound, ibeta, ieta, ib] = sgd.update_neuro(\n",
    "                                        mu, sigma, bound, beta\n",
    "                                    )\n",
    "\n",
    "    return tron_error, sgd_error"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "Wd9COV3B-Tkt"
   },
   "source": [
    "## Figure 1"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Running neurotron for figure 1"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "filterlist = [25] # r: filter size\n",
    "dlist = [100] # n: input dimension\n",
    "boundlist =  [0, 0.125, 0.25, 1., 2., 4.] # theta_{*} \n",
    "betalist = [0.5] # beta\n",
    "etalist = [0.0001] # eta: learning rate\n",
    "blist = [16] # b\n",
    "width = 10 # k: width\n",
    "num_iters = 40000"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "np.random.seed(seed=1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "tron_error, sgd_error = simulate(filterlist, dlist, boundlist, betalist, etalist, blist, width, num_iters)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Saving output of simulation for figure 1"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "np.savetxt('figure01.csv', np.squeeze(tron_error), delimiter=',')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Generating and saving figure 1"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "tron_error_loaded = np.loadtxt('figure01.csv', delimiter=',')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "filterlist = [25] # r: filter size\n",
    "dlist = [100] # n: input dimension\n",
    "boundlist =  [0, 0.125, 0.25, 1., 2., 4.] # theta_{*} \n",
    "betalist = [0.5] # beta\n",
    "etalist = [0.0001] # eta: learning rate\n",
    "blist = [16] # b\n",
    "width = 10 # k: width\n",
    "num_iters = 40000"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "scrolled": true
   },
   "outputs": [],
   "source": [
    "plt.figure(figsize=[8, 5])\n",
    "\n",
    "xrange = range(1, tron_error_loaded.shape[0]+1)\n",
    "\n",
    "labels = [r'$\\theta_\\ast$ = {}'.format(boundlist[i]) for i in range(tron_error_loaded.shape[1])]\n",
    "\n",
    "for i in range(tron_error_loaded.shape[1]):\n",
    "    plt.plot(\n",
    "        xrange,\n",
    "        np.log10(tron_error_loaded[:, i]),\n",
    "        linewidth=2.,\n",
    "        label=labels[i]\n",
    "    )\n",
    "\n",
    "plt.ylim([-17, 2])\n",
    "\n",
    "plt.xlabel('Iteration', fontsize=13)\n",
    "plt.ylabel(r'Parameter error ($\\log_{10}$ scale)', fontsize=13)\n",
    "\n",
    "xtickstep = 5000\n",
    "xticks = range(0, tron_error_loaded.shape[0]+xtickstep, xtickstep)\n",
    "plt.xticks(ticks=xticks, fontsize=13)\n",
    "\n",
    "yticks = [-15, -10, -5, 0]\n",
    "plt.yticks(ticks=yticks, labels=['1e-15', '1e-10', '1e-5', '1e-0'], fontsize=13)\n",
    "\n",
    "leg = plt.legend(frameon=False, fontsize=13, handletextpad=0.5)\n",
    "\n",
    "for legobj in leg.legendHandles:\n",
    "    legobj.set_linewidth(3.)\n",
    "\n",
    "plt.savefig(\n",
    "    'figure01.png',\n",
    "    dpi=300,\n",
    "    pil_kwargs={'quality': 100},\n",
    "    transparent=True,\n",
    "    bbox_inches='tight',\n",
    "    pad_inches=0.1\n",
    ")"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Generating and saving figure 1 (zoomed in)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "tron_error_loaded = np.loadtxt('figure01.csv', delimiter=',')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "filterlist = [25] # r: filter size\n",
    "dlist = [100] # n: input dimension\n",
    "boundlist =  [0, 0.125, 0.25, 1., 2., 4.] # theta_{*} \n",
    "betalist = [0.5] # beta\n",
    "etalist = [0.0001] # eta: learning rate\n",
    "blist = [16] # b\n",
    "width = 10 # k: width\n",
    "num_iters = 40000"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "scrolled": true
   },
   "outputs": [],
   "source": [
    "plt.figure(figsize=[8, 5])\n",
    "\n",
    "xrange = range(1, tron_error_loaded.shape[0]+1)\n",
    "\n",
    "labels = [r'$\\theta_\\ast$ = {}'.format(boundlist[i]) for i in range(tron_error_loaded.shape[1])]\n",
    "\n",
    "for i in range(tron_error_loaded.shape[1]):\n",
    "    plt.plot(\n",
    "        xrange,\n",
    "        np.log10(tron_error_loaded[:, i]),\n",
    "        linewidth=2.,\n",
    "        label=labels[i]\n",
    "    )\n",
    "\n",
    "plt.ylim([-4.2, 0.2])   \n",
    "\n",
    "plt.xlabel('Iteration', fontsize=13)\n",
    "plt.ylabel(r'Parameter error ($\\log_{10}$ scale)', fontsize=13)\n",
    "\n",
    "xtickstep = 5000\n",
    "xticks = range(0, tron_error_loaded.shape[0]+xtickstep, xtickstep)\n",
    "plt.xticks(ticks=xticks, fontsize=13)\n",
    "\n",
    "yticks = [-4, -3, -2, -1, 0]\n",
    "plt.yticks(ticks=yticks, labels=['1e-4', '1e-3', '1e-2', '1e-1', '1e-0'], fontsize=13)\n",
    "\n",
    "leg = plt.legend(frameon=False, fontsize=13, handletextpad=0.5, ncol=2)\n",
    "\n",
    "for legobj in leg.legendHandles:\n",
    "    legobj.set_linewidth(3.)\n",
    "\n",
    "plt.savefig(\n",
    "    'figure01_zoomed_in.png',\n",
    "    dpi=300,\n",
    "    pil_kwargs={'quality': 100},\n",
    "    transparent=True,\n",
    "    bbox_inches='tight',\n",
    "    pad_inches=0.1\n",
    ")"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "Wd9COV3B-Tkt"
   },
   "source": [
    "## Figure 2"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Running neurotron for figure 2"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "filterlist = [25] # r: filter size\n",
    "dlist = [100] # n: input dimension\n",
    "boundlist =  [0.25] # theta_{*} \n",
    "betalist = [0., 0.005, 0.05, 0.1, 0.2, 0.5, 0.9] # beta\n",
    "etalist = [0.0001] # eta: learning rate\n",
    "blist = [16] # b\n",
    "width = 10 # k: width\n",
    "num_iters = 40000"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "np.random.seed(seed=2)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "tron_error, sgd_error = simulate(filterlist, dlist, boundlist, betalist, etalist, blist, width, num_iters)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Saving output of simulation for figure 2"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "np.savetxt('figure02.csv', np.squeeze(tron_error), delimiter=',')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Generating and saving figure 2"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "tron_error_loaded = np.loadtxt('figure02.csv', delimiter=',')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "filterlist = [25] # r: filter size\n",
    "dlist = [100] # n: input dimension\n",
    "boundlist =  [0.25] # theta_{*} \n",
    "betalist = [0., 0.005, 0.05, 0.1, 0.2, 0.5, 0.9] # beta\n",
    "etalist = [0.0001] # eta: learning rate\n",
    "blist = [16] # b\n",
    "width = 10 # k: width\n",
    "num_iters = 40000"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "scrolled": false
   },
   "outputs": [],
   "source": [
    "plt.figure(figsize=[8, 5])\n",
    "\n",
    "xrange = range(1, tron_error_loaded.shape[0]+1)\n",
    "\n",
    "labels = [r'$\\beta$ = {}'.format(betalist[i]) for i in range(tron_error_loaded.shape[1])]\n",
    "\n",
    "for i in range(tron_error_loaded.shape[1]):\n",
    "    plt.plot(\n",
    "        xrange,\n",
    "        np.log10(tron_error_loaded[:, i]),\n",
    "        linewidth=2.,\n",
    "        label=labels[i]\n",
    "    )\n",
    "\n",
    "plt.ylim([-17, 2])\n",
    "    \n",
    "plt.xlabel('Iteration', fontsize=13)\n",
    "plt.ylabel('Parameter error ($\\log_{10}$ scale)', fontsize=13)\n",
    "\n",
    "xtickstep = 5000\n",
    "xticks = range(0, tron_error_loaded.shape[0]+xtickstep, xtickstep)\n",
    "plt.xticks(ticks=xticks, fontsize=13)\n",
    "\n",
    "yticks = [-15, -10, -5, 0]\n",
    "plt.yticks(ticks=yticks, labels=['1e-15', '1e-10', '1e-5', '1e-0'], fontsize=13)\n",
    "\n",
    "leg = plt.legend(frameon=False, fontsize=13, handletextpad=0.5)\n",
    "\n",
    "for legobj in leg.legendHandles:\n",
    "    legobj.set_linewidth(3.)\n",
    "\n",
    "plt.savefig(\n",
    "    'figure02.png',\n",
    "    dpi=300,\n",
    "    pil_kwargs={'quality': 100},\n",
    "    transparent=True,\n",
    "    bbox_inches='tight',\n",
    "    pad_inches=0.1\n",
    ")"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Generating and saving figure 2 (zoomed in)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "tron_error_loaded = np.loadtxt('figure02.csv', delimiter=',')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "filterlist = [25] # r: filter size\n",
    "dlist = [100] # n: input dimension\n",
    "boundlist =  [0.25] # theta_{*} \n",
    "betalist = [0., 0.005, 0.05, 0.1, 0.2, 0.5, 0.9] # beta\n",
    "etalist = [0.0001] # eta: learning rate\n",
    "blist = [16] # b\n",
    "width = 10 # k: width\n",
    "num_iters = 40000"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "scrolled": true
   },
   "outputs": [],
   "source": [
    "plt.figure(figsize=[8, 5])\n",
    "\n",
    "xrange = range(1, tron_error_loaded.shape[0]+1)\n",
    "\n",
    "labels = [r'$\\beta$ = {}'.format(betalist[i]) for i in range(tron_error_loaded.shape[1])]\n",
    "\n",
    "for i in range(tron_error_loaded.shape[1]):\n",
    "    plt.plot(\n",
    "        xrange,\n",
    "        np.log10(tron_error_loaded[:, i]),\n",
    "        linewidth=2.,\n",
    "        label=labels[i]\n",
    "    )\n",
    "\n",
    "plt.ylim([-4.2, -0.8]) \n",
    "\n",
    "plt.xlabel('Iteration', fontsize=13)\n",
    "plt.ylabel('Parameter error ($\\log_{10}$ scale)', fontsize=13)\n",
    "\n",
    "xtickstep = 5000\n",
    "xticks = range(0, tron_error_loaded.shape[0]+xtickstep, xtickstep)\n",
    "plt.xticks(ticks=xticks, fontsize=13)\n",
    "\n",
    "yticks = [-4, -3, -2, -1]\n",
    "plt.yticks(ticks=yticks, labels=['1e-4', '1e-3', '1e-2', '1e-1'], fontsize=13)\n",
    "\n",
    "leg = plt.legend(frameon=False, fontsize=13, handletextpad=0.5, ncol=2)\n",
    "\n",
    "for legobj in leg.legendHandles:\n",
    "    legobj.set_linewidth(3.)\n",
    "\n",
    "plt.savefig(\n",
    "    'figure02_zoomed_in.png',\n",
    "    dpi=300,\n",
    "    pil_kwargs={'quality': 100},\n",
    "    transparent=True,\n",
    "    bbox_inches='tight',\n",
    "    pad_inches=0.1\n",
    ")"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "Wd9COV3B-Tkt"
   },
   "source": [
    "## Figure 3"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Running neurotron for figure 3"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "filterlist = [1, 5, 20, 30] # r: filter size\n",
    "dlist = [50] # n: input dimension\n",
    "boundlist =  [0.25] # theta_{*} \n",
    "betalist = [0.5] # beta\n",
    "etalist = [0.0001] # eta: learning rate\n",
    "blist = [128] # b\n",
    "width = 100 # k: width\n",
    "num_iters = 80000"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "np.random.seed(seed=3)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "tron_error, sgd_error = simulate(filterlist, dlist, boundlist, betalist, etalist, blist, width, num_iters)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Saving output of simulation for figure 3"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "np.savetxt('figure03.csv', np.squeeze(tron_error), delimiter=',')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Generating and saving figure 3"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "tron_error_loaded = np.loadtxt('figure03.csv', delimiter=',')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "filterlist = [1, 5, 20, 30] # r: filter size\n",
    "dlist = [50] # n: input dimension\n",
    "boundlist =  [0.25] # theta_{*} \n",
    "betalist = [0.5] # beta\n",
    "etalist = [0.0001] # eta: learning rate\n",
    "blist = [128] # b\n",
    "width = 100 # k: width\n",
    "num_iters = 80000"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "scrolled": false
   },
   "outputs": [],
   "source": [
    "plt.figure(figsize=[8, 5])\n",
    "\n",
    "xrange = range(1, tron_error_loaded.shape[0]+1)\n",
    "\n",
    "labels = [r'$r$ = {}'.format(filterlist[i]) for i in range(tron_error_loaded.shape[1])]\n",
    "\n",
    "for i in range(tron_error_loaded.shape[1]):\n",
    "    plt.plot(\n",
    "        xrange,\n",
    "        np.log10(tron_error_loaded[:, i]),\n",
    "        linewidth=2.,\n",
    "        label=labels[i]\n",
    "    )\n",
    "\n",
    "plt.ylim([-11, 1.1])\n",
    "\n",
    "plt.xlabel('Iteration', fontsize=13)\n",
    "plt.ylabel('Parameter error ($\\log_{10}$ scale)', fontsize=13)\n",
    "\n",
    "xtickstep = 10000\n",
    "xticks = range(0, tron_error_loaded.shape[0]+xtickstep, xtickstep)\n",
    "plt.xticks(ticks=xticks, fontsize=13)\n",
    "\n",
    "yticks = [-10, -5, 0]\n",
    "plt.yticks(ticks=yticks, labels=['1e-10', '1e-5', '1e-0'], fontsize=13)\n",
    "\n",
    "leg = plt.legend(frameon=False, fontsize=13, handletextpad=0.5, ncol=2)\n",
    "\n",
    "for legobj in leg.legendHandles:\n",
    "    legobj.set_linewidth(3.)\n",
    "\n",
    "plt.savefig(\n",
    "    'figure03.png',\n",
    "    dpi=300,\n",
    "    pil_kwargs={'quality': 100},\n",
    "    transparent=True,\n",
    "    bbox_inches='tight',\n",
    "    pad_inches=0.1\n",
    ")"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Generating and saving figure 3 (zoomed in)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "tron_error_loaded = np.loadtxt('figure03.csv', delimiter=',')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "filterlist = [1, 5, 20, 30] # r: filter size\n",
    "dlist = [50] # n: input dimension\n",
    "boundlist =  [0.25] # theta_{*} \n",
    "betalist = [0.5] # beta\n",
    "etalist = [0.0001] # eta: learning rate\n",
    "blist = [128] # b\n",
    "width = 100 # k: width\n",
    "num_iters = 80000"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "scrolled": true
   },
   "outputs": [],
   "source": [
    "plt.figure(figsize=[8, 5])\n",
    "\n",
    "xrange = range(1, tron_error_loaded.shape[0]+1)\n",
    "\n",
    "labels = [r'$r$ = {}'.format(filterlist[i]) for i in range(tron_error_loaded.shape[1])]\n",
    "\n",
    "for i in range(tron_error_loaded.shape[1]):\n",
    "    plt.plot(\n",
    "        xrange,\n",
    "        np.log10(tron_error_loaded[:, i]),\n",
    "        linewidth=2.,\n",
    "        label=labels[i]\n",
    "    )\n",
    "\n",
    "plt.ylim([-5.2, 0.2]) \n",
    "\n",
    "plt.xlabel('Iteration', fontsize=13)\n",
    "plt.ylabel('Parameter error ($\\log_{10}$ scale)', fontsize=13)\n",
    "\n",
    "xtickstep = 10000\n",
    "xticks = range(0, tron_error_loaded.shape[0]+xtickstep, xtickstep)\n",
    "plt.xticks(ticks=xticks, fontsize=13)\n",
    "\n",
    "yticks = [-5, -4, -3, -2, -1, 0]\n",
    "plt.yticks(ticks=yticks, labels=['1e-5', '1e-4', '1e-3', '1e-2', '1e-1', '1e-0'], fontsize=13)\n",
    "\n",
    "leg = plt.legend(frameon=False, fontsize=13, handletextpad=0.5, ncol=2)\n",
    "\n",
    "for legobj in leg.legendHandles:\n",
    "    legobj.set_linewidth(3.)\n",
    "\n",
    "plt.savefig(\n",
    "    'figure03_zoomed_in.png',\n",
    "    dpi=300,\n",
    "    pil_kwargs={'quality': 100},\n",
    "    transparent=True,\n",
    "    bbox_inches='tight',\n",
    "    pad_inches=0.1\n",
    ")"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "Wd9COV3B-Tkt"
   },
   "source": [
    "## Figure 4"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Running SGD and neurotron for figure 4"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "filterlist = [20] # r: filter size\n",
    "dlist = [50] # n: input dimension\n",
    "boundlist =  [0., 0.5, 1.] # theta_{*} \n",
    "betalist = [0.5] # beta\n",
    "etalist = [0.0001] # eta: learning rate\n",
    "blist = [64] # b\n",
    "width = 100 # k: width\n",
    "num_iters = 80000"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "np.random.seed(seed=4)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "tron_error, sgd_error = simulate(\n",
    "    filterlist, dlist, boundlist, betalist, etalist, blist, width, num_iters, run_sgd=True\n",
    ")"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Saving output of simulation for figure 4"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "np.savetxt('figure04_tron.csv', np.squeeze(tron_error), delimiter=',')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "np.savetxt('figure04_sgd.csv', np.squeeze(sgd_error), delimiter=',')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Generating and saving figure 4 (neurotron)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "tron_error_loaded = np.loadtxt('figure04_tron.csv', delimiter=',')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "sgd_error_loaded = np.loadtxt('figure04_sgd.csv', delimiter=',')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "filterlist = [20] # r: filter size\n",
    "dlist = [50] # n: input dimension\n",
    "boundlist =  [0., 0.5, 1.] # theta_{*} \n",
    "betalist = [0.5] # beta\n",
    "etalist = [0.0001] # eta: learning rate\n",
    "blist = [64] # b\n",
    "width = 100 # k: width\n",
    "num_iters = 80000"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "scrolled": false
   },
   "outputs": [],
   "source": [
    "plt.figure(figsize=[8, 5])\n",
    "\n",
    "xrange = range(1, tron_error_loaded.shape[0]+1)\n",
    "\n",
    "labels = [r'$\\theta_\\ast$ = {}'.format(boundlist[i]) for i in range(tron_error_loaded.shape[1])]\n",
    "\n",
    "for i in range(tron_error_loaded.shape[1]):\n",
    "    plt.plot(\n",
    "        xrange,\n",
    "        np.log10(tron_error_loaded[:, i]),\n",
    "        linewidth=2.,\n",
    "        label=labels[i]\n",
    "    )\n",
    "\n",
    "# plt.ylim([-16, 1.2])\n",
    "plt.ylim([-3.2, 1])\n",
    "\n",
    "plt.title('Neuro-Tron')    \n",
    "\n",
    "plt.xlabel('Iteration', fontsize=13)\n",
    "plt.ylabel('Parameter error ($\\log_{10}$ scale)', fontsize=13)\n",
    "\n",
    "xtickstep = 10000\n",
    "xticks = range(0, tron_error_loaded.shape[0]+xtickstep, xtickstep)\n",
    "plt.xticks(ticks=xticks, fontsize=13)\n",
    "\n",
    "# yticks = [-15, -10, -5, 0]\n",
    "# plt.yticks(ticks=yticks, labels=['1e-15', '1e-10', '1e-5', '1e-0'], fontsize=13)\n",
    "yticks = [-3, -2, -1, 0]\n",
    "plt.yticks(ticks=yticks, labels=['1e-3', '1e-2', '1e-1', '1e-0'], fontsize=13)\n",
    "\n",
    "leg = plt.legend(frameon=False, fontsize=13, handletextpad=0.5)\n",
    "\n",
    "for legobj in leg.legendHandles:\n",
    "    legobj.set_linewidth(3.)\n",
    "\n",
    "plt.hlines(\n",
    "    np.log10(0.01), 0, tron_error_loaded.shape[0], colors='black', linestyle='dashed'\n",
    ")\n",
    "    \n",
    "plt.savefig(\n",
    "    'figure04_tron.png',\n",
    "    dpi=300,\n",
    "    pil_kwargs={'quality': 100},\n",
    "    transparent=True,\n",
    "    bbox_inches='tight',\n",
    "    pad_inches=0.1\n",
    ")"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Generating and saving figure 4 (SGD)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "scrolled": false
   },
   "outputs": [],
   "source": [
    "plt.figure(figsize=[8, 5])\n",
    "\n",
    "xrange = range(1, sgd_error_loaded.shape[0]+1)\n",
    "\n",
    "labels = [r'$\\theta_\\ast$ = {}'.format(boundlist[i]) for i in range(sgd_error_loaded.shape[1])]\n",
    "\n",
    "\n",
    "for i in range(sgd_error_loaded.shape[1]):\n",
    "    plt.plot(\n",
    "        xrange,\n",
    "        np.log10(sgd_error_loaded[:, i]),\n",
    "        linewidth=2.,\n",
    "        label=labels[i]\n",
    "    )\n",
    "\n",
    "# plt.ylim([-16, 1.2])\n",
    "plt.ylim([-3.2, 1])\n",
    "    \n",
    "plt.title('SGD')    \n",
    "\n",
    "plt.xlabel('Iteration', fontsize=13)\n",
    "plt.ylabel('Parameter error ($\\log_{10}$ scale)', fontsize=13)\n",
    "\n",
    "xtickstep = 10000\n",
    "xticks = range(0, sgd_error_loaded.shape[0]+xtickstep, xtickstep)\n",
    "plt.xticks(ticks=xticks, fontsize=13)\n",
    "\n",
    "# yticks = [-15, -10, -5, 0]\n",
    "# plt.yticks(ticks=yticks, labels=['1e-15', '1e-10', '1e-5', '1e-0'], fontsize=13)\n",
    "yticks = [-3, -2, -1, 0]\n",
    "plt.yticks(ticks=yticks, labels=['1e-3', '1e-2', '1e-1', '1e-0'], fontsize=13)\n",
    "\n",
    "leg = plt.legend(frameon=False, fontsize=13, handletextpad=0.5)\n",
    "\n",
    "for legobj in leg.legendHandles:\n",
    "    legobj.set_linewidth(3.)\n",
    "\n",
    "plt.hlines(\n",
    "    np.log10(0.01), 0, tron_error_loaded.shape[0], colors='black', linestyle='dashed'\n",
    ")\n",
    "   \n",
    "plt.savefig(\n",
    "    'figure04_sgd.png',\n",
    "    dpi=300,\n",
    "    pil_kwargs={'quality': 100},\n",
    "    transparent=True,\n",
    "    bbox_inches='tight',\n",
    "    pad_inches=0.1\n",
    ")"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "Wd9COV3B-Tkt"
   },
   "source": [
    "## Figure 5"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Running SGD and neurotron for figure 5"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [],
   "source": [
    "filterlist = [20] # r: filter size\n",
    "dlist = [50] # n: input dimension\n",
    "boundlist =  [0.05] # theta_{*} \n",
    "betalist = [0., 0.5, 1.] # beta\n",
    "etalist = [0.0001] # eta: learning rate\n",
    "blist = [64] # b\n",
    "width = 100 # k: width\n",
    "num_iters = 80000"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [],
   "source": [
    "np.random.seed(seed=5)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "ada9163ece8040ff919d9cf1727dd42b",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "  0%|          | 0/80000 [00:00<?, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "8fac3a8310f141d9aac8cddcf5c9e000",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "  0%|          | 0/80000 [00:00<?, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "d8b63d4b3f1348acbbe11b119c3428e5",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "  0%|          | 0/80000 [00:00<?, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "tron_error, sgd_error = simulate(\n",
    "    filterlist, dlist, boundlist, betalist, etalist, blist, width, num_iters, run_sgd=True\n",
    ")"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Saving output of simulation for figure 5"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [],
   "source": [
    "np.savetxt('figure05_tron.csv', np.squeeze(tron_error), delimiter=',')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [],
   "source": [
    "np.savetxt('figure05_sgd.csv', np.squeeze(sgd_error), delimiter=',')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Generating and saving figure 5 (neurotron)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [],
   "source": [
    "tron_error_loaded = np.loadtxt('figure05_tron.csv', delimiter=',')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [],
   "source": [
    "sgd_error_loaded = np.loadtxt('figure05_sgd.csv', delimiter=',')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [],
   "source": [
    "filterlist = [20] # r: filter size\n",
    "dlist = [50] # n: input dimension\n",
    "boundlist =  [0.05] # theta_{*} \n",
    "betalist = [0., 0.5, 1.] # beta\n",
    "etalist = [0.0001] # eta: learning rate\n",
    "blist = [64] # b\n",
    "width = 100 # k: width\n",
    "num_iters = 80000"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 21,
   "metadata": {
    "scrolled": false
   },
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 576x360 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.figure(figsize=[8, 5])\n",
    "\n",
    "xrange = range(1, tron_error_loaded.shape[0]+1)\n",
    "\n",
    "labels = [r'$\\beta$ = {}'.format(betalist[i]) for i in range(tron_error_loaded.shape[1])]\n",
    "\n",
    "for i in range(tron_error_loaded.shape[1]):\n",
    "    plt.plot(\n",
    "        xrange,\n",
    "        np.log10(tron_error_loaded[:, i]),\n",
    "        linewidth=2.,\n",
    "        label=labels[i]\n",
    "    )\n",
    "\n",
    "# plt.ylim([-16, 1.2])\n",
    "plt.ylim([-5., 1])\n",
    "\n",
    "plt.title('Neuro-Tron')    \n",
    "\n",
    "plt.xlabel('Iteration', fontsize=13)\n",
    "plt.ylabel('Parameter error ($\\log_{10}$ scale)', fontsize=13)\n",
    "\n",
    "xtickstep = 10000\n",
    "xticks = range(0, tron_error_loaded.shape[0]+xtickstep, xtickstep)\n",
    "plt.xticks(ticks=xticks, fontsize=13)\n",
    "\n",
    "# yticks = [-15, -10, -5, 0]\n",
    "# plt.yticks(ticks=yticks, labels=['1e-15', '1e-10', '1e-5', '1e-0'], fontsize=13)\n",
    "yticks = [-4, -3, -2, -1, 0]\n",
    "plt.yticks(ticks=yticks, labels=['1e-4', '1e-3', '1e-2', '1e-1', '1e-0'], fontsize=13)\n",
    "\n",
    "leg = plt.legend(frameon=False, fontsize=13, handletextpad=0.5)\n",
    "\n",
    "for legobj in leg.legendHandles:\n",
    "    legobj.set_linewidth(3.)\n",
    "\n",
    "plt.hlines(\n",
    "    np.log10(0.001), 0, tron_error_loaded.shape[0], colors='black', linestyle='dashed'\n",
    ")\n",
    "    \n",
    "plt.savefig(\n",
    "    'figure05_tron.png',\n",
    "    dpi=300,\n",
    "    pil_kwargs={'quality': 100},\n",
    "    transparent=True,\n",
    "    bbox_inches='tight',\n",
    "    pad_inches=0.1\n",
    ")"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Generating and saving figure 5 (SGD)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "metadata": {
    "scrolled": false
   },
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 576x360 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.figure(figsize=[8, 5])\n",
    "\n",
    "xrange = range(1, sgd_error_loaded.shape[0]+1)\n",
    "\n",
    "labels = [r'$\\beta$ = {}'.format(betalist[i]) for i in range(sgd_error_loaded.shape[1])]\n",
    "\n",
    "\n",
    "for i in range(sgd_error_loaded.shape[1]):\n",
    "    plt.plot(\n",
    "        xrange,\n",
    "        np.log10(sgd_error_loaded[:, i]),\n",
    "        linewidth=2.,\n",
    "        label=labels[i]\n",
    "    )\n",
    "\n",
    "# plt.ylim([-16, 1.2])\n",
    "plt.ylim([-5., 1])\n",
    "    \n",
    "plt.title('SGD')    \n",
    "\n",
    "plt.xlabel('Iteration', fontsize=13)\n",
    "plt.ylabel('Parameter error ($\\log_{10}$ scale)', fontsize=13)\n",
    "\n",
    "xtickstep = 10000\n",
    "xticks = range(0, sgd_error_loaded.shape[0]+xtickstep, xtickstep)\n",
    "plt.xticks(ticks=xticks, fontsize=13)\n",
    "\n",
    "# yticks = [-15, -10, -5, 0]\n",
    "# plt.yticks(ticks=yticks, labels=['1e-15', '1e-10', '1e-5', '1e-0'], fontsize=13)\n",
    "yticks = [-4, -3, -2, -1, 0]\n",
    "plt.yticks(ticks=yticks, labels=['1e-4', '1e-3', '1e-2', '1e-1', '1e-0'], fontsize=13)\n",
    "\n",
    "leg = plt.legend(frameon=False, fontsize=13, handletextpad=0.5)\n",
    "\n",
    "for legobj in leg.legendHandles:\n",
    "    legobj.set_linewidth(3.)\n",
    "\n",
    "plt.hlines(\n",
    "    np.log10(0.001), 0, tron_error_loaded.shape[0], colors='black', linestyle='dashed'\n",
    ")\n",
    "   \n",
    "plt.savefig(\n",
    "    'figure05_sgd.png',\n",
    "    dpi=300,\n",
    "    pil_kwargs={'quality': 100},\n",
    "    transparent=True,\n",
    "    bbox_inches='tight',\n",
    "    pad_inches=0.1\n",
    ")"
   ]
  }
 ],
 "metadata": {
  "accelerator": "GPU",
  "colab": {
   "collapsed_sections": [],
   "name": "neurotron.ipynb",
   "provenance": [
    {
     "file_id": "1egVLQjy-a6NyR9yyzVWM0lMMmdj33lTa",
     "timestamp": 1642461196260
    },
    {
     "file_id": "141mYYt1L2CM6BJ3QLctGBLmp1KW6mrAZ",
     "timestamp": 1631155597772
    }
   ]
  },
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.11"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 1
}

